Application of Sequential Quasi-Monte Carlo to Autonomous Positioning

Sequential Monte Carlo algorithms (also known as particle filters) are popular methods to approximate filtering (and related) distributions of state-space models. However, they converge at the slow $1/\sqrt{N}$ rate, which may be an issue in real-time data-intensive scenarios. We give a brief outline of SQMC (Sequential Quasi-Monte Carlo), a variant of SMC based on low-discrepancy point sets proposed by Gerber and Chopin (2015), which converges at a faster rate, and we illustrate the greater performance of SQMC on autonomous positioning problems.

==> figs/plotTrack.R <==

rm(list=ls())

library("ggplot2")
library("reshape2")
library("MASS")
library("scales")
library("grid")

#Load Data

NN=as.numeric(read.table("Data/NN_Track2.txt")$x)

X=apply(read.table("Data/X_Track2.txt"),2,as.numeric)
T=nrow(X)

timMC=as.numeric(read.table("Data/timMC_Track2.txt")$x)
timQMC=as.numeric(read.table("Data/timQMC_Track2.txt")$x)

EXQMC=array(apply(read.table("Data/EXQMC_Track2.txt"),2,as.numeric), c(length(NN),T,2))
EX2QMC=array(apply(read.table("Data/EX2QMC_Track2.txt"),2,as.numeric), c(length(NN),T,2))
EX22QMC=array(apply(read.table("Data/EX22QMC_Track2.txt"),2,as.numeric), c(length(NN),T,2))

EXMC=array(apply(read.table("Data/EXMC_Track2.txt"),2,as.numeric), c(length(NN),T,2))
EX2MC=array(apply(read.table("Data/EX2MC_Track2.txt"),2,as.numeric), c(length(NN),T,2))


nn=length(NN)

#####Plot trajectory


df  <- data.frame(X1=X[,1], X2=X[,2])
df2  <- data.frame(R1=R[,1], R2=R[,2])


p1=qplot(X1, X2, data=df, geom="path",xlab="", ylab="")+geom_point(data=df2, aes(R1,R2))+
theme(axis.text=element_text(size=16, colour="black"), axis.title=element_text(size=16))



pdf('traj1.pdf')
p1
dev.off()

#####Plot Gain factor as a function of t


k=2

VAL=EXQMC[length(NN),,k]

ExpMC=EXMC[,,k]
VarMC=EX2MC[,,k]-EXMC[,,k]^2
ExpQMC=EXQMC[,,k]
VarQMC=EX2QMC[,,k]-EXQMC[,,k]^2

MSEQMC=MSEMC=matrix(0,length(NN),T)

for(j in 1:length(NN))
{
	MSEMC[j,]=(ExpMC[j,]-VAL)^2+VarMC[j,]
	MSEQMC[j,]=(ExpQMC[j,]-VAL)^2+VarQMC[j,]
}



ratio1=MSEMC[1,]/MSEQMC[1,]
ratio2=MSEMC[3,]/MSEQMC[3,]
ratio3=MSEMC[6,]/MSEQMC[6,]
ratio4=MSEMC[9,]/MSEQMC[9,]


it=1


df1 <- data.frame(Method= factor(c(rep("1",T-it+1),rep("2",T-it+1),rep("3",T-it+1))),
		axis	 	= c(rep(it:T,3)),
                res 		= c(ratio1[it:T], ratio2[it:T],ratio4[it:T])
		)




p1=ggplot(data=df1,  aes(x=axis, y=res, group=Method, linetype=Method)) + geom_line(size=1) +# expand_limits(y=0)+
	#scale_y_continuous(breaks = round(seq(0, max(df1$res), by = 1),1))+
	scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x),labels = trans_format("log10", math_format(10^.x)))+
	xlab("Time step") +ylab("Gain factor ("~ log[10]~"scale)") +theme(legend.title=element_blank())+theme(legend.position="bottom")+
	theme(axis.text=element_text(size=16, colour="black"),
        axis.title=element_text(size=16))+theme(legend.text=element_text(size=16))+
	scale_linetype_manual(values=c(3,2,1),labels=expression(N==2^8, N==2^10, N==2^16))+
	theme(legend.key.size = unit(1.2, "cm"))+ theme(legend.position = 'bottom')



pdf('X2_2.pdf')
p1
dev.off()


#####Plot Number of time step with large variance



delta=0.01

VarX1=EX22QMC[length(NN),,1]-EXQMC[length(NN),,1]^2
VarX2=EX22QMC[length(NN),,2]-EXQMC[length(NN),,2]^2


k=1

VAL=EXQMC[length(NN),,k]

ExpMC=EXMC[,,k]
VarMC=EX2MC[,,k]-EXMC[,,k]^2
ExpQMC=EXQMC[,,k]
VarQMC=EX2QMC[,,k]-EXQMC[,,k]^2

MSEQMC1=MSEMC1=matrix(0,length(NN),T)

for(j in 1:length(NN))
{
	MSEMC1[j,]=(ExpMC[j,]-VAL)^2+VarMC[j,]
	MSEQMC1[j,]=(ExpQMC[j,]-VAL)^2+VarQMC[j,]
}


k=2
VAL=EXQMC[length(NN),,k]

ExpMC=EXMC[,,k]
VarMC=EX2MC[,,k]-EXMC[,,k]^2
ExpQMC=EXQMC[,,k]
VarQMC=EX2QMC[,,k]-EXQMC[,,k]^2

MSEQMC2=MSEMC2=matrix(0,length(NN),T)

for(j in 1:length(NN))
{
	MSEMC2[j,]=(ExpMC[j,]-VAL)^2+VarMC[j,]
	MSEQMC2[j,]=(ExpQMC[j,]-VAL)^2+VarQMC[j,]
}


QMC1=QMC2=MC1=MC2=rep(0,length(NN))

for(j in 1:length(NN))
{
	QMC1[j]=sum(MSEQMC1[j,]>=delta^2*VarX1)
	MC1[j]=sum(MSEMC1[j,]>=delta^2*VarX1)
	QMC2[j]=sum(MSEQMC2[j,]>=delta^2*VarX2)
	MC2[j]=sum(MSEMC2[j,]>=delta^2*VarX2)
}


nn=length(NN)

df1 <- data.frame(Method= factor(c(rep("1",nn),rep("2",nn),rep("3",nn),rep("4",nn))),
		axis	 	= c(rep(NN,4)),
		axis2	 	= c(timQMC[1:nn],timQMC[1:nn],timMC[1:nn],timMC[1:nn])/(T*NS),
                res 		= c(QMC1,QMC2,MC1,MC2)
		)

p1=ggplot(data=df1,  aes(x=axis2, y=res, group=Method, linetype=Method)) + geom_line(size=1) +# expand_limits(y=0)+
	scale_y_continuous(breaks = round(seq(0, 900, by = 100),1))+
	#scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x),labels = trans_format("log10", math_format(10^.x)))+
	xlab("CPU time in second") +ylab("") +theme(legend.title=element_blank())+theme(legend.position="bottom")+
	theme(axis.text=element_text(size=16, colour="black"),
        axis.title=element_text(size=16))+theme(legend.position="none")+
	scale_linetype_manual(values=c(1,1,3,3))


pdf('delta01_2.pdf')
p1
dev.off()


write.table(MC11, "Data/MC11_Track1.txt")
write.table(MC22, "Data/MC22_Track1.txt")
write.table(timMCC, "Data/timMCC_Track1.txt")
write.table(NN, "Data/NN_Track1.txt")


df1 <- data.frame(Method= factor(c(rep("1",nn),rep("2",nn),rep("3",nn+1),rep("4",nn+1))),
		axis2	 	= c(timQMC,timQMC,timMCC,timMCC)/(T*NS),
                res 		= c(QMC1,QMC2,MC11,MC22)
		)


p1=ggplot(data=df1,  aes(x=axis2, y=res, group=Method, linetype=Method)) + geom_line(size=1) +# expand_limits(y=0)+
	scale_y_continuous(breaks = round(seq(0, 900, by = 100),1))+
	#scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x),labels = trans_format("log10", math_format(10^.x)))+
	xlab("CPU time in second") +ylab("") +theme(legend.title=element_blank())+theme(legend.position="bottom")+
	theme(axis.text=element_text(size=16, colour="black"),
        axis.title=element_text(size=16))+theme(legend.position="none")+
	scale_linetype_manual(values=c(1,1,3,3))


pdf('delta01_1.pdf')
p1
dev.off()
















